How Do Fairness Definitions Fare? Examining Public Attitudes Towards Algorithmic Definitions of Fairness

What is the best way to define algorithmic fairness? While many definitions of fairness have been proposed in the computer science literature, there is no clear agreement over a particular definition. In this work, we investigate ordinary people's perceptions of three of these fairness definitions. Across two online experiments, we test which definitions people perceive to be the fairest in the context of loan decisions, and whether fairness perceptions change with the addition of sensitive information (i.e., race of the loan applicants). Overall, one definition (calibrated fairness) tends to be more preferred than the others, and the results also provide support for the principle of affirmative action.

==> packages.R <==
if (!require("sm")) {install.packages("sm"); require("sm")}
if (!require("sjstats")) {install.packages("sjstats"); require("sjstats")}
if (!require("Matching")) {install.packages("Matching"); require("Matching")}
if (!require("stats")) {install.packages("stats"); require("stats")}
if (!require("gplots")) {install.packages("gplots"); require("gplots")}


==> study1_analyses_KH.R <==
#Fairness Study 1

library(lme4)
if (!require("lsmeans")) {install.packages("lsmeans"); require("lsmeans")}
if (!require("emmeans")) {install.packages("emmeans"); require("emmeans")}
library(reshape2)
if (!require("effects")) {install.packages("effects"); require("effects")}
if (!require("reshape")) {install.packages("reshape"); require("reshape")}
if (!require("lme4")) {install.packages("lme4"); require("lme4")}

# ------------------------------------------------------------
# read in data & data cleaning

dat1 <- read.csv("f1.csv", na.strings = "", stringsAsFactors = FALSE)
head(dat1)
str(dat1)
names(dat1)
dat1 <- dat1[-1, ]
dat1 <- droplevels(dat1)
str(dat1)
names(dat1)

#creating between-subject variable

dat1$condition7040 <- ifelse(is.na(dat1$X70.40_1), 0, 1)
table(dat1$condition7040)

dat1$condition9010 <- ifelse(is.na(dat1$X90.10_1), 0, 1)
table(dat1$condition9010)

dat1$condition5550 <- ifelse(is.na(dat1$X50.55_1), 0, 1)
table(dat1$condition5550)

dat1$condition10020 <- ifelse(is.na(dat1$X100.20_1), 0, 1)
table(dat1$condition10020)

dat1$condition <- ifelse(dat1$condition7040 == 1, "7040", NA)
dat1$condition <- ifelse(dat1$condition9010 == 1, "9010", dat1$condition)
dat1$condition <- ifelse(dat1$condition5550 == 1, "5550", dat1$condition)
dat1$condition <- ifelse(dat1$condition10020 == 1, "10020", dat1$condition)

dat1$condition <- as.factor(dat1$condition)
table(dat1$condition)
names(dat1)
str(dat1)

dat1_complete <- dat1[complete.cases(dat1[ , 41]), ] #want only the observations with complete cases for variable 42
str(dat1_complete)

dat1_complete$X70.40_1 <- as.numeric(dat1_complete$X70.40_1)
dat1_complete$X70.40_2 <- as.numeric(dat1_complete$X70.40_2)
dat1_complete$X70.40_3 <- as.numeric(dat1_complete$X70.40_3)
dat1_complete$X100.20_1  <- as.numeric(dat1_complete$X100.20_1)
dat1_complete$X100.20_2  <- as.numeric(dat1_complete$X100.20_2)
dat1_complete$X100.20_3  <- as.numeric(dat1_complete$X100.20_3)
dat1_complete$X50.55_1  <- as.numeric(dat1_complete$X50.55_1)
dat1_complete$X50.55_2  <- as.numeric(dat1_complete$X50.55_2)
dat1_complete$X50.55_3  <- as.numeric(dat1_complete$X50.55_3)
dat1_complete$X90.10_1 <- as.numeric(dat1_complete$X90.10_1)
dat1_complete$X90.10_2 <- as.numeric(dat1_complete$X90.10_2)
dat1_complete$X90.10_3 <- as.numeric(dat1_complete$X90.10_3)

str(dat1_complete)

#creating within-subject variable

dat1_complete$allA <- ifelse(dat1_complete$condition == "7040", dat1$X70.40_1, NA)
dat1_complete$allA <- ifelse(dat1_complete$condition == "5550", dat1_complete$X50.55_1, dat1_complete$allA)
dat1_complete$allA <- ifelse(dat1_complete$condition == "10020", dat1_complete$X100.20_1, dat1_complete$allA)
dat1_complete$allA <- ifelse(dat1_complete$condition == "9010", dat1_complete$X90.10_1, dat1_complete$allA)

print(dat1_complete$allA)
dat1_complete$allA <- as.numeric(dat1_complete$allA)

dat1_complete$split5050 <- ifelse(dat1_complete$condition == "7040", dat1_complete$X70.40_2, NA)
dat1_complete$split5050 <- ifelse(dat1_complete$condition == "5550", dat1_complete$X50.55_2, dat1_complete$split5050)
dat1_complete$split5050 <- ifelse(dat1_complete$condition == "10020", dat1_complete$X100.20_2, dat1_complete$split5050)
dat1_complete$split5050 <- ifelse(dat1_complete$condition == "9010", dat1_complete$X90.10_2, dat1_complete$split5050)

print(dat1_complete$split5050)

dat1_complete$ratio <- ifelse(dat1_complete$condition == "7040", dat1_complete$X70.40_3, NA)
dat1_complete$ratio <- ifelse(dat1_complete$condition == "5550", dat1_complete$X50.55_3, dat1_complete$ratio)
dat1_complete$ratio <- ifelse(dat1_complete$condition == "10020", dat1_complete$X100.20_3, dat1_complete$ratio)
dat1_complete$ratio <- ifelse(dat1_complete$condition == "9010", dat1_complete$X90.10_3, dat1_complete$ratio)

print(dat1_complete$ratio)

str(dat1_complete)
names(dat1_complete)

# id.vars = not reshape
# measure.vars = reshape
# need to convert to long format, so 3 observations per subject

dat1_long <- melt(dat1_complete, measure.vars = c("allA", "split5050", "ratio"), variable.name = "within", value.name = "response")

str(dat1_long)
head(dat1_long)

# ------------------------------------------------------------
# estimation

model1 <- lmer(response ~ within * condition + (1 | ResponseId), data = dat1_long)

# ------------------------------------------------------------
# post-estimation

#12 cells
#3(within-subject) x 4(between-subject) design

summary(model1)

MeansWithin <- lsmeans(model1, specs = ~ within | condition)
MeansWithin
contrast(MeansWithin, method = "pairwise", asjust = "holm") #sequential bonferroni adjustment
#pairwise comparisons across within-subject conditions, within the other variable, using a sequential bonferroni adjustment

#55% and 50% (Treatment 1)
#70% and 40% (Treatment 2)
#90% and 10% (Treatment 3)
#100% and 20% (Treatment 4)


==> study2_analyses_KH.R <==
#Fairness Study 2

library(lme4)
if (!require("lsmeans")) {install.packages("lsmeans"); require("lsmeans")}
if (!require("emmeans")) {install.packages("emmeans"); require("emmeans")}
library(reshape2)
if (!require("effects")) {install.packages("effects"); require("effects")}

dat2 <- read.csv("f2_data.csv")
head(dat2)
str(dat2)
dat2 <- dat2[c(-1, -2), ]
dat2 <- droplevels(dat2)
str(dat2)

str(dat2)
dat2$condition <- as.factor(dat2$condition)
table(dat2$condition)

dat2$allA <- ifelse(dat2$condition == "7040", dat2$X7040_1, NA)
dat2$allA <- ifelse(dat2$condition == "5550", dat2$X5550_1, dat2$allA)
dat2$allA <- ifelse(dat2$condition == "10020", dat2$X10020_1, dat2$allA)
dat2$allA <- ifelse(dat2$condition == "9010", dat2$X9010_1, dat2$allA)

head(dat2$allA)
table(dat2$allA)

dat2$split5050 <- ifelse(dat2$condition == "7040", dat2$X7040_2, NA)
dat2$split5050 <- ifelse(dat2$condition == "5550", dat2$X5550_2, dat2$split5050)
dat2$split5050 <- ifelse(dat2$condition == "10020", dat2$X10020_2, dat2$split5050)
dat2$split5050 <- ifelse(dat2$condition == "9010", dat2$X9010_2, dat2$split5050)

table(dat2$split5050)

dat2$ratio <- ifelse(dat2$condition == "7040", dat2$X7040_3, NA)
dat2$ratio <- ifelse(dat2$condition == "5550", dat2$X5550_3, dat2$ratio)
dat2$ratio <- ifelse(dat2$condition == "10020", dat2$X10020_3, dat2$ratio)
dat2$ratio <- ifelse(dat2$condition == "9010", dat2$X9010_3, dat2$ratio)

table(dat2$ratio)

str(dat2)

dat2_long <- melt(dat2, measure.vars = c("allA", "split5050", "ratio"), variable.name = "within", value.name = "response")

str(dat2_long)

#need a factor that represents the race treatment variable
#cannot tell from data

# ------------------------------------------------------------
# estimation

model2 <- lmer(response ~ within * condition + (1 | ResponseId), data = dat2_long)

# ------------------------------------------------------------
# post-estimation

#24 cells
#3(within-subject) 
# x 4(between-subject factor similarity metric) design x 2(between-subject factor race) design

summary(model2)

#compare within subjects
MeansWithin_2 <- lsmeans(model2, specs = ~ within | condition)
MeansWithin_2
contrast(MeansWithin_2, method = "pairwise", asjust = "holm") #sequential bonferroni adjustment
#pairwise comparisons across within-subject conditions, within the other variable, using a sequential bonferroni adjustment

#55% and 50% (Treatment 1)
#70% and 40% (Treatment 2)
#90% and 10% (Treatment 3)
#100% and 20% (Treatment 4)

